When a Relaxed PEP Is Exact: The Sharp Queried-Gradient Rate of Nesterov's Fast Gradient Method

We determine the exact worst-case value, at every horizon $N\geq7$, of the smallest queried gradient norm generated by Nesterov's fast gradient method on smooth convex functions. Let $t_0=1$ and $t_{k+1}=(1+\sqrt{1+4t_k^2})/2$, and let $x_0,\ldots,x_N$ denote the points at which the method evaluates gradients. For every such $N$ and every dimension $d\geq N-4$, we prove \[ \sup_{\substack{f\in\F_{0,L}(\R^d),\ x_\star\in\arg\min f \norm{x_0-x_\star}\leq R}} \min_{0\leq k\leq N}\norm{\nabla f(x_k)}^2 =\frac{L^2R^2}{\sum_{k=0}^N t_k^2}. \] The relaxed-PEP upper bound is due to Kim and Fessler, who also reported tight numerical solutions of the exact-interpolation PEP at selected horizons. What remained missing was an analytic matching family valid uniformly over the horizon. For every $N\geq7$, we construct such a family using an FGM-specific spherical polytope $K_N$ and the standard projection-envelope function \[ f_N(x)=\max_{g\in K_N}\left\{\ip{x}{g}-\frac12\norm{g}^2\right\}, \qquad \nabla f_N(x)=\Proj_{K_N}(x). \] Every queried gradient has the same norm, and the vertices of $K_N$ are generated from a three-dimensional seed by a one-dimensional spherical cone lift. The lift preserves all projection inequalities and raises the adversary dimension by one at each horizon. The projection/Moreau-envelope template itself is classical; the new ingredients are the FGM-specific algebraic seed, the proof that it attains the relaxed bound, and the common-latitude lift that propagates this exactness to every $N\geq7$. We state precise hypotheses for that propagation and do not claim that every rank-one relaxed PEP admits such a seed.

==> anc/README.md <==
# Supplementary material

This archive accompanies “When a Relaxed PEP Is Exact: The Sharp Queried-Gradient Rate of Nesterov's Fast Gradient Method” by Yi Du.

## Contents

- `fgm_best_gradient_exact.tex`: manuscript source (at the archive root).
- `anc/fgm_best_queried_gradient_pep.py`: exact-interpolation PEP for the queried and post-gradient numerical tables.
- `anc/fgm_base7_rational_certificate.py`: self-contained rational-interval certificate for the horizon-seven seed, including the base lift inequality `C_7 > t_8`.
- `anc/fgm_base7_interval_certificate.py`: high-precision secondary replay of the seed calculation.
- `anc/fgm_recursive_adversary.py`: Gram recursion and numerical checks of radius, balance, rank, and projection inequalities.
- `anc/requirements.lock.txt`: pinned direct Python requirements.

## Environment

```bash
python3 -m venv .venv
.venv/bin/python -m pip install -r anc/requirements.lock.txt
```

## Reproduction

```bash
.venv/bin/python anc/fgm_best_queried_gradient_pep.py --n 7 --solver CLARABEL --metric queried
.venv/bin/python anc/fgm_best_queried_gradient_pep.py --n 7 --solver CLARABEL --metric post_gradient
.venv/bin/python anc/fgm_base7_rational_certificate.py
.venv/bin/python anc/fgm_base7_interval_certificate.py --dps 100
.venv/bin/python anc/fgm_recursive_adversary.py --n 100
```

To reproduce every row in the two numerical tables:

```bash
for n in 1 2 3 4 5 6 7 8 10 15; do
  .venv/bin/python anc/fgm_best_queried_gradient_pep.py --n "$n" --solver CLARABEL --metric queried
done
for n in 1 2 3 4 5 6 7 8 10 15; do
  .venv/bin/python anc/fgm_best_queried_gradient_pep.py --n "$n" --solver CLARABEL --metric post_gradient
done
```

The PEP script provides numerical reproduction only. The recursive script applies explicit tolerances and exits with `PASS` only when the unit diagonal, terminal null relation, radius, Gram spectrum, projection inequalities, terminal residual, coefficient recursion, and lift parameters pass. The rigorous lower bound rests on the projection interpolant, the exact seed relations, the rational-interval sign certificate (including `C_7 > t_8`), and the symbolic lifting argument in the manuscript.


==> anc/fgm_base7_interval_certificate.py <==
#!/usr/bin/env python3
"""High-precision and interval certificate for the N=7 FGM lower seed.

The four reduced unit gradients are v0=g0=...=g4, v1=g5,
v2=g6, v3=g7.  Their Gram matrix is the unique symmetric matrix
with unit diagonal satisfying
  G c = 0,
  z4^T G (e0-e1) = 0,
  z5^T G (e1-e2) = 0,
where c=z7 and zi are the coefficient vectors of x_i-g_i after
setting x0=sum_{k=0}^7 t_k g_k.  All quantities are algebraic because
t_{k+1}=(1+sqrt(1+4t_k^2))/2.
"""

from __future__ import annotations

import argparse
from itertools import combinations

from mpmath import iv, mp


def fgm_data(field, n=7):
    one = field.mpf(1)
    zero = field.mpf(0)
    t = one
    ts = [t]
    q = [zero for _ in range(n + 1)]
    y = [zero for _ in range(n + 1)]
    qs = [q[:]]
    for k in range(n):
        old = t
        t = (one + field.sqrt(one + 4 * old * old)) / 2
        ts.append(t)
        ynew = q[:]
        ynew[k] -= one
        beta = (old - one) / t
        qnew = [ynew[j] + beta * (ynew[j] - y[j]) for j in range(n + 1)]
        y, q = ynew, qnew
        qs.append(q[:])
    # Reduction E: original indices 0,...,4 all map to reduced index 0.
    w = [sum(ts[:5]), ts[5], ts[6], ts[7]]
    qred = []
    for i in range(n + 1):
        qred.append([
            w[0] + sum(qs[i][:5]),
            w[1] + qs[i][5],
            w[2] + qs[i][6],
            w[3] + qs[i][7],
        ])
    idx = [0, 0, 0, 0, 0, 1, 2, 3]
    z = []
    for i, row in enumerate(qred):
        zi = row[:]
        zi[idx[i]] -= one
        z.append(zi)
    return ts, w, qred, idx, z


def gram_from_offdiag(field, x):
    one = field.mpf(1)
    a, b, c, d, e, f = x
    return field.matrix([
        [one, a, b, c],
        [a, one, d, e],
        [b, d, one, f],
        [c, e, f, one],
    ])


def dot(field, a, b):
    return sum((a[i] * b[i] for i in range(len(a))), field.mpf(0))


def matvec(field, G, x):
    return [sum((G[i, j] * x[j] for j in range(len(x))), field.mpf(0)) for i in range(len(x))]


def equations(field, z, x):
    G = gram_from_offdiag(field, x)
    c = z[7]
    out = matvec(field, G, c)
    e0e1 = [field.mpf(1), field.mpf(-1), field.mpf(0), field.mpf(0)]
    e1e2 = [field.mpf(0), field.mpf(1), field.mpf(-1), field.mpf(0)]
    out.append(dot(field, z[4], matvec(field, G, e0e1)))
    out.append(dot(field, z[5], matvec(field, G, e1e2)))
    return out


def solve_linear(field, z):
    zero = field.mpf(0)
    base = equations(field, z, [zero] * 6)
    A = field.matrix(6, 6)
    rhs = field.matrix(6, 1)
    for i in range(6):
        rhs[i] = -base[i]
    for j in range(6):
        ej = [zero] * 6
        ej[j] = field.mpf(1)
        col = equations(field, z, ej)
        for i in range(6):
            A[i, j] = col[i] - base[i]
    return field.lu_solve(A, rhs), A, rhs


def certificate(field):
    ts, w, qred, idx, z = fgm_data(field)
    x, A, rhs = solve_linear(field, z)
    G = gram_from_offdiag(field, list(x))
    margins = []
    for i in range(8):
        ei = [field.mpf(0)] * 4
        ei[idx[i]] = field.mpf(1)
        margins.append((f"i={i},j=0vertex", dot(field, z[i], matvec(field, G, ei))))
        for j in range(8):
            ej = [field.mpf(0)] * 4
            ej[idx[j]] = field.mpf(1)
            diff = [ei[k] - ej[k] for k in range(4)]
            margins.append((f"i={i},j={j}", dot(field, z[i], matvec(field, G, diff))))
    # Principal minors up to order three; det(G)=0 follows from Gc=0.
    minors = []
    for size in (1, 2, 3):
        for ids in combinations(range(4), size):
            sub = field.matrix([[G[i, j] for j in ids] for i in ids])
            minors.append((ids, field.det(sub)))
    radius = dot(field, w, matvec(field, G, w))
    S = sum((t * t for t in ts), field.mpf(0))
    return ts, w, z, x, G, A, margins, minors, radius, S


def main(dps):
    mp.dps = dps
    ts, w, z, x, G, A, margins, minors, radius, S = certificate(mp)
    print("point Gram off-diagonals (a,b,c,d,e,f)")
    for value in x:
        print(mp.nstr(value, 50))
    print("det(linear system)=", mp.nstr(mp.det(A), 40))
    print("radius-S=", mp.nstr(radius - S, 20))
    positive_margins = [v for _, v in margins if v > mp.mpf("1e-40")]
    print("smallest positive projection margin=", mp.nstr(min(positive_margins), 40))
    print("smallest principal minor of order <=3=", mp.nstr(min(v for _, v in minors), 40))
    print("null residual max=", mp.nstr(max(abs(v) for v in matvec(mp, G, z[7])), 20))

    # Outward-rounded interval replay.  A strictly positive lower endpoint for
    # every nonzero margin/minor certifies base feasibility without relying on
    # floating-point equality decisions.
    iv.dps = max(40, dps // 2)
    its, iw, iz, ix, iG, iA, imargins, iminors, iradius, iS = certificate(iv)
    print("interval det(linear system)=", iv.det(iA))
    print("interval radius-S=", iradius - iS)
    print("interval off-diagonals")
    for value in ix:
        print(value)
    print("interval nonzero projection margins")
    for name, value in imargins:
        # Display every margin not enclosing zero; exact equalities are
        # intentionally omitted from the positivity list.
        if value.a > 0:
            print(name, value)
    print("interval principal minors order<=3")
    for ids, value in iminors:
        print(ids, value)

    # Machine-check every logical branch of the certificate.  High-precision
    # point values are used only to distinguish identities from inequalities;
    # every claimed sign is then decided from the outward-rounded interval.
    failures = []
    zero_tol = mp.mpf("1e-40")
    if not (iv.det(iA).a > 0):
        failures.append("the seed linear system is not certified nonsingular")
    for ids, value in iminors:
        if not (value.a > 0):
            failures.append(f"principal minor {ids} lacks a positive lower bound")
    for (point_name, point_value), (interval_name, interval_value) in zip(margins, imargins):
        if point_name != interval_name:
            failures.append(f"margin ordering mismatch: {point_name} != {interval_name}")
            continue
        if point_value > zero_tol:
            if not (interval_value.a > 0):
                failures.append(f"positive margin {point_name} is not interval-certified")
        elif abs(point_value) <= zero_tol:
            if not (interval_value.a <= 0 and interval_value.b >= 0):
                failures.append(f"identity margin {point_name} does not enclose zero")
        else:
            failures.append(f"negative projection margin at {point_name}: {point_value}")
    radius_interval = iradius - iS
    if not (radius_interval.a <= 0 and radius_interval.b >= 0):
        failures.append("interval replay of the radius identity does not enclose zero")
    for k, value in enumerate(matvec(iv, iG, iz[7])):
        if not (value.a <= 0 and value.b >= 0):
            failures.append(f"null equation {k} does not enclose zero")
    if failures:
        raise RuntimeError("certificate failed:\n  - " + "\n  - ".join(failures))
    positive_count = sum(value > zero_tol for _, value in margins)
    identity_count = len(margins) - positive_count
    print(
        "CERTIFICATE STATUS: PASS "
        f"({len(iminors)} positive principal minors, "
        f"{positive_count} positive margins, {identity_count} identity margins)"
    )


if __name__ == "__main__":
    p = argparse.ArgumentParser()
    p.add_argument("--dps", type=int, default=100)
    args = p.parse_args()
    main(args.dps)


==> anc/fgm_base7_rational_certificate.py <==
#!/usr/bin/env python3
"""Rigorous rational-interval certificate for the N=7 FGM lower seed.

The numerical kernel of this script uses only fractions.Fraction and
math.isqrt. There are no floating-point operations and no third-party
packages. Every arithmetic operation is rounded outwards to a fixed dyadic
grid. Consequently every printed interval is a mathematical enclosure, not
an estimate depending on the host floating-point implementation.

The four distinct unit gradients are

    v_0 = g_0 = ... = g_4,  v_1 = g_5,  v_2 = g_6,  v_3 = g_7.

With z_i = x_i-g_i and x_0=sum_i t_i g_i, the six off-diagonal entries of the
4-by-4 Gram matrix G are defined by the six linear equations

    G c_7 = 0,
    z_4^T G (e_0-e_1) = 0,
    z_5^T G (e_1-e_2) = 0,

and diag(G)=1. The script certifies:

* rigorous enclosures of t_0,...,t_7 and of the six Gram entries;
* nonsingularity of the defining 6-by-6 system;
* positivity of every principal minor of G of order at most three;
* strict positivity of every projection margin that is not an equality by
  construction or by the terminal FGM identity;
* the base inequality C_7 > t_8 needed to start the all-horizon lift.

The exact equalities themselves are handled symbolically: the six equations
above define the exact Gram matrix; z_7=(1-1/t_7)z_6 follows from FGM2 and the
balance identity; and the radius equality follows from the Kim--Fessler
rank-one gap identity (equivalently from the coefficient/radius identity in
the lower-bound proof).
"""

from fractions import Fraction
from math import isqrt


# All interval endpoints lie on 2**(-BITS) times the integers. Keeping a
# common grid prevents denominator explosion in verified Gaussian elimination.
BITS = 192
SCALE = 1 << BITS


def _floor_grid(q):
    """Largest dyadic-grid number <= the Fraction q."""
    k = (q.numerator * SCALE) // q.denominator
    return Fraction(k, SCALE)


def _ceil_grid(q):
    """Smallest dyadic-grid number >= the Fraction q."""
    k = -((-q.numerator * SCALE) // q.denominator)
    return Fraction(k, SCALE)


class Interval:
    """Closed rational interval with outward-rounded arithmetic."""

    __slots__ = ("lo", "hi")

    def __init__(self, lo, hi=None, rounded=False):
        lo = lo if isinstance(lo, Fraction) else Fraction(lo)
        hi = lo if hi is None else (hi if isinstance(hi, Fraction) else Fraction(hi))
        if rounded:
            lo = _floor_grid(lo)
            hi = _ceil_grid(hi)
        if lo > hi:
            raise ArithmeticError("invalid interval")
        self.lo = lo
        self.hi = hi

    @staticmethod
    def hull(lo, hi):
        return Interval(lo, hi, rounded=True)

    @staticmethod
    def point(value):
        return Interval(Fraction(value))

    def __neg__(self):
        return Interval.hull(-self.hi, -self.lo)

    def __add__(self, other):
        other = as_interval(other)
        return Interval.hull(self.lo + other.lo, self.hi + other.hi)

    __radd__ = __add__

    def __sub__(self, other):
        return self + (-as_interval(other))

    def __rsub__(self, other):
        return as_interval(other) - self

    def __mul__(self, other):
        other = as_interval(other)
        values = (
            self.lo * other.lo,
            self.lo * other.hi,
            self.hi * other.lo,
            self.hi * other.hi,
        )
        return Interval.hull(min(values), max(values))

    __rmul__ = __mul__

    def reciprocal(self):
        if self.lo <= 0 <= self.hi:
            raise ZeroDivisionError("interval denominator contains zero")
        values = (Fraction(1, 1) / self.lo, Fraction(1, 1) / self.hi)
        return Interval.hull(min(values), max(values))

    def __truediv__(self, other):
        return self * as_interval(other).reciprocal()

    def __rtruediv__(self, other):
        return as_interval(other) / self

    def midpoint(self):
        return (self.lo + self.hi) / 2

    def excludes_zero(self):
        return self.lo > 0 or self.hi < 0

    def contains_zero(self):
        return self.lo <= 0 <= self.hi

    def min_abs(self):
        if self.contains_zero():
            return Fraction(0)
        return min(abs(self.lo), abs(self.hi))


def as_interval(value):
    return value if isinstance(value, Interval) else Interval.point(value)


ZERO = Interval.point(0)
ONE = Interval.point(1)
TWO = Interval.point(2)
FOUR = Interval.point(4)


def interval_sqrt(x):
    """Outward dyadic enclosure of sqrt(x), using integer square roots only."""
    x = as_interval(x)
    if x.lo < 0:
        raise ArithmeticError("sqrt of interval with negative lower endpoint")

    def lower_sqrt(q):
        target_floor = (q.numerator * SCALE * SCALE) // q.denominator
        return Fraction(isqrt(target_floor), SCALE)

    def upper_sqrt(q):
        target_num = q.numerator * SCALE * SCALE
        target_floor = target_num // q.denominator
        root = isqrt(target_floor)
        if root * root * q.denominator < target_num:
            root += 1
        return Fraction(root, SCALE)

    return Interval(lower_sqrt(x.lo), upper_sqrt(x.hi))


def interval_sum(values):
    out = ZERO
    for value in values:
        out = out + value
    return out


def dot(left, right):
    if len(left) != len(right):
        raise ValueError("dot-product dimension mismatch")
    return interval_sum(left[i] * right[i] for i in range(len(left)))


def matvec(matrix, vector):
    return [dot(row, vector) for row in matrix]


def identity(n):
    return [[ONE if i == j else ZERO for j in range(n)] for i in range(n)]


def offdiag_bases(n):
    pairs = []
    bases = []
    for i in range(n):
        for j in range(i + 1, n):
            matrix = [[ZERO for _ in range(n)] for _ in range(n)]
            matrix[i][j] = ONE
            matrix[j][i] = ONE
            pairs.append((i, j))
            bases.append(matrix)
    return pairs, bases


def fgm_data_n7():
    """Return interval t-values and reduced coefficients of z_0,...,z_7."""
    n = 7
    t_values = [ONE]
    offsets = [ZERO for _ in range(n + 1)]
    previous_post = [ZERO for _ in range(n + 1)]
    queried_offsets = [offsets[:]]

    for k in range(n):
        old_t = t_values[-1]
        new_t = (ONE + interval_sqrt(ONE + FOUR * old_t * old_t)) / TWO
        t_values.append(new_t)

        post = offsets[:]
        post[k] = post[k] - ONE
        beta = (old_t - ONE) / new_t
        new_offsets = [
            post[j] + beta * (post[j] - previous_post[j])
            for j in range(n + 1)
        ]
        previous_post, offsets = post, new_offsets
        queried_offsets.append(offsets[:])

    # Collapse the first five equal gradient directions.
    weights = [
        interval_sum(t_values[:5]),
        t_values[5],
        t_values[6],
        t_values[7],
    ]
    reduced_queries = []
    for row in queried_offsets:
        reduced_queries.append(
            [
                weights[0] + interval_sum(row[:5]),
                weights[1] + row[5],
                weights[2] + row[6],
                weights[3] + row[7],
            ]
        )

    index = [0, 0, 0, 0, 0, 1, 2, 3]
    residuals = []
    for i, row in enumerate(reduced_queries):
        value = row[:]
        value[index[i]] = value[index[i]] - ONE
        residuals.append(value)
    return t_values, weights, index, residuals


def defining_system(residuals):
    """Build the interval 6-by-6 system for Gram off-diagonal entries."""
    _, bases = offdiag_bases(4)
    c = residuals[7]
    rows = []
    rhs = []

    # G c = 0, with G = I + sum_l x_l B_l.
    for coordinate in range(4):
        rows.append([matvec(base, c)[coordinate] for base in bases])
        rhs.append(-c[coordinate])

    # z_4^T G(e_0-e_1)=0 and z_5^T G(e_1-e_2)=0.
    unit = identity(4)
    for query, left, right in ((4, 0, 1), (5, 1, 2)):
        direction = [unit[left][i] - unit[right][i] for i in range(4)]
        rows.append([dot(residuals[query], matvec(base, direction)) for base in bases])
        rhs.append(-dot(residuals[query], direction))
    return rows, rhs


def determinant(matrix):
    """Inclusion-isotone Laplace determinant for a small interval matrix."""
    n = len(matrix)
    if n == 0:
        return ONE
    if n == 1:
        return matrix[0][0]
    out = ZERO
    for j in range(n):
        minor = [
            [matrix[i][k] for k in range(n) if k != j]
            for i in range(1, n)
        ]
        term = matrix[0][j] * determinant(minor)
        out = out + term if j % 2 == 0 else out - term
    return out


def verified_interval_solve(matrix, rhs):
    """Verified interval Gaussian elimination with fixed row pivoting.

    Every operation is inclusion isotone. If all computed pivot intervals
    exclude zero, the elimination is valid for every point system contained in
    the input interval system, and the returned intervals enclose its solution.
    """
    n = len(matrix)
    upper = [[matrix[i][j] for j in range(n)] for i in range(n)]
    values = rhs[:]
    pivots = []

    for k in range(n):
        candidates = [
            (upper[i][k].min_abs(), i)
            for i in range(k, n)
            if upper[i][k].excludes_zero()
        ]
        if not candidates:
            raise ArithmeticError("verified elimination found no nonzero pivot")
        _, pivot_row = max(candidates)
        if pivot_row != k:
            upper[k], upper[pivot_row] = upper[pivot_row], upper[k]
            values[k], values[pivot_row] = values[pivot_row], values[k]

        pivot = upper[k][k]
        if not pivot.excludes_zero():
            raise ArithmeticError("pivot interval contains zero")
        pivots.append(pivot)

        for i in range(k + 1, n):
            factor = upper[i][k] / pivot
            for j in range(k + 1, n):
                upper[i][j] = upper[i][j] - factor * upper[k][j]
            values[i] = values[i] - factor * values[k]
            # Exact row elimination makes this entry zero for each point
            # system; setting it to [0,0] avoids artificial dependency growth.
            upper[i][k] = ZERO

    solution = [ZERO for _ in range(n)]
    for i in range(n - 1, -1, -1):
        tail = interval_sum(upper[i][j] * solution[j] for j in range(i + 1, n))
        solution[i] = (values[i] - tail) / upper[i][i]
    return solution, pivots


def gram_from_solution(solution):
    pairs, _ = offdiag_bases(4)
    gram = [[ONE if i == j else ZERO for j in range(4)] for i in range(4)]
    for value, (i, j) in zip(solution, pairs):
        gram[i][j] = value
        gram[j][i] = value
    return gram


def index_subsets(n, size):
    """Small replacement for itertools.combinations."""
    out = []

    def visit(start, chosen):
        if len(chosen) == size:
            out.append(tuple(chosen))
            return
        remaining = size - len(chosen)
        for value in range(start, n - remaining + 1):
            visit(value + 1, chosen + [value])

    visit(0, [])
    return out


def principal_minor(gram, indices):
    return determinant([[gram[i][j] for j in indices] for i in indices])


def projection_margin(residual, gram, left, right=None):
    unit = identity(4)
    direction = unit[left][:]
    if right is not None:
        direction = [direction[k] - unit[right][k] for k in range(4)]
    return dot(residual, matvec(gram, direction))


def fixed_decimal(q, digits, upward=False):
    """Directed fixed-point rendering of a Fraction without using float."""
    scale = 10**digits
    numerator = q.numerator * scale
    if upward:
        integer = -((-numerator) // q.denominator)
    else:
        integer = numerator // q.denominator
    sign = "-" if integer < 0 else ""
    integer = abs(integer)
    whole, tail = divmod(integer, scale)
    return "{}{}.{:0{}d}".format(sign, whole, tail, digits)


def render_interval(value, digits=14):
    return "[{}, {}]".format(
        fixed_decimal(value.lo, digits, upward=False),
        fixed_decimal(value.hi, digits, upward=True),
    )


def require(condition, message):
    if not condition:
        raise AssertionError(message)


def main():
    t_values, _, reduced_index, residuals = fgm_data_n7()
    t8 = (ONE + interval_sqrt(ONE + FOUR * t_values[7] * t_values[7])) / TWO
    c7 = residuals[7]
    C7 = interval_sum(c7)
    base_lift_gap = C7 - t8
    require(base_lift_gap.lo > 0, "base lift condition C_7 > t_8 not certified")
    matrix, rhs = defining_system(residuals)

    det_system = determinant(matrix)
    require(det_system.lo > 0, "6x6 defining system may be singular")
    solution, pivots = verified_interval_solve(matrix, rhs)
    require(all(pivot.excludes_zero() for pivot in pivots), "a verified pivot contains zero")

    gram = gram_from_solution(solution)

    # Sanity enclosure: the exact defining equalities must be contained.
    c = residuals[7]
    equality_residuals = matvec(gram, c)
    unit = identity(4)
    equality_residuals.append(
        dot(residuals[4], matvec(gram, [unit[0][k] - unit[1][k] for k in range(4)]))
    )
    equality_residuals.append(
        dot(residuals[5], matvec(gram, [unit[1][k] - unit[2][k] for k in range(4)]))
    )
    require(
        all(value.contains_zero() for value in equality_residuals),
        "solution enclosure lost a defining equality",
    )
    require(all(component.lo > 0 for component in c), "terminal coefficient could be zero")

    # Sylvester-by-all-principal-minors: orders 1,2,3 are strictly positive.
    minor_bounds = []
    for size in (1, 2, 3):
        for indices in index_subsets(4, size):
            value = principal_minor(gram, indices)
            require(value.lo > 0, "nonpositive principal-minor lower bound {}".format(indices))
            minor_bounds.append((indices, value))

    # The only margins omitted below are exact zeros:
    #   * identical reduced vertices;
    #   * the two active defining faces (4,5) and (5,6);
    #   * every margin in rows 6 and 7, since z_7=rho_7 z_6 and G c_7=0.
    positive_margins = []
    equality_margins = []
    for i in range(8):
        left = reduced_index[i]
        zero_margin = projection_margin(residuals[i], gram, left)
        if i in (6, 7):
            equality_margins.append(("({},*)".format(i), zero_margin))
        else:
            require(zero_margin.lo > 0, "zero-vertex margin not positive at i={}".format(i))
            positive_margins.append(("({},*)".format(i), zero_margin))

        # It is enough to compare with the four distinct reduced vertices;
        # comparisons with duplicated g_0,...,g_4 are identical.
        for right in range(4):
            value = projection_margin(residuals[i], gram, left, right)
            theoretical_zero = (
                left == right
                or (i == 4 and right == 1)
                or (i == 5 and right == 2)
                or i in (6, 7)
            )
            if theoretical_zero:
                equality_margins.append(("({},v{})".format(i, right), value))
            else:
                require(
                    value.lo > 0,
                    "projection-margin lower bound not positive at ({},v{})".format(
                        i, right
                    ),
                )
                positive_margins.append(("({},v{})".format(i, right), value))

    require(len(positive_margins) == 22, "unexpected number of strict margins")
    # Evaluating a defining/theoretical equality with interval enclosures should
    # contain zero; the proof of equality is symbolic, not this containment.
    require(
        all(value.contains_zero() for _, value in equality_margins),
        "an equality enclosure does not contain zero",
    )

    smallest_minor = min(minor_bounds, key=lambda item: item[1].lo)
    smallest_margin = min(positive_margins, key=lambda item: item[1].lo)

    # Keep default output short enough to serve as a supplement smoke test.
    # The t_i and Gram solution enclosures remain exact Interval objects above.
    max_t_width = max(value.hi - value.lo for value in t_values)
    max_solution_width = max(value.hi - value.lo for value in solution)
    t_width_bits = BITS - 4
    gram_width_bits = BITS - 16
    require(
        max_t_width <= Fraction(1, 1 << t_width_bits),
        "t enclosure unexpectedly wide",
    )
    require(
        max_solution_width <= Fraction(1, 1 << gram_width_bits),
        "Gram enclosure unexpectedly wide",
    )
    print("FGM N=7 rational certificate ({}-bit dyadic grid)".format(BITS))
    print("det(A_6) lower > {}".format(fixed_decimal(det_system.lo, 10)))
    print(
        "min principal minor {} lower > {}".format(
            smallest_minor[0], fixed_decimal(smallest_minor[1].lo, 12)
        )
    )
    print(
        "min strict margin {} lower > {}".format(
            smallest_margin[0], fixed_decimal(smallest_margin[1].lo, 12)
        )
    )
    print(
        "base lift gap C_7-t_8 lower > {}".format(
            fixed_decimal(base_lift_gap.lo, 12)
        )
    )
    print(
        "max enclosure widths: t <= 2^-{}, Gram <= 2^-{}".format(
            t_width_bits,
            gram_width_bits,
        )
    )
    print("PASS")


if __name__ == "__main__":
    main()


==> anc/fgm_best_queried_gradient_pep.py <==
#!/usr/bin/env python3
"""Exact smooth-convex PEP for FGM's best queried or post-gradient norm.

Normalization: ||x_0-x_*||^2 <= R^2.  Select ``--metric queried`` for
min_{0<=i<=N} ||grad f(x_i)||^2 or ``--metric post_gradient`` for
min_{0<=i<=N+1} ||grad f(y_i)||^2.  The script compares the numerical
exact-interpolation PEP value with the Kim--Fessler upper value
L^2 R^2 / sum_i t_i^2 and reports both primal and reconstructed dual values.
"""

from __future__ import annotations

import argparse
import json
from math import sqrt

from PEPit import PEP
from PEPit.functions import SmoothConvexFunction


def solve(
    L: float,
    R: float,
    n: int,
    solver: str,
    metric: str = "queried",
    verbose: int = 0,
) -> dict:
    if metric not in {"queried", "post_gradient"}:
        raise ValueError("metric must be 'queried' or 'post_gradient'")

    problem = PEP()
    func = problem.declare_function(SmoothConvexFunction, L=L)
    xs = func.stationary_point()
    x0 = problem.set_initial_point()
    problem.set_initial_condition((x0 - xs) ** 2 <= R**2)

    y = x0
    x = x0
    t = 1.0
    t_values = [t]
    queried_gradients = []
    post_gradient_points = [y]
    for _ in range(n):
        gradient = func.gradient(x)
        queried_gradients.append(gradient)
        t_old = t
        t = (1.0 + sqrt(1.0 + 4.0 * t_old**2)) / 2.0
        t_values.append(t)
        y_old = y
        y = x - gradient / L
        post_gradient_points.append(y)
        x = y + (t_old - 1.0) / t * (y - y_old)

    final_queried_gradient = func.gradient(x)
    queried_gradients.append(final_queried_gradient)
    post_gradient_points.append(x - final_queried_gradient / L)

    if metric == "queried":
        for gradient in queried_gradients:
            problem.set_performance_metric(gradient**2)
    else:
        for point in post_gradient_points:
            problem.set_performance_metric(func.gradient(point) ** 2)

    dual_upper_bound = problem.solve(
        wrapper="cvxpy", solver=solver, verbose=verbose
    )
    primal_lower_bound = float(problem.objective.eval())
    analytical = L**2 * R**2 / sum(value**2 for value in t_values)
    return {
        "N": n,
        "L": L,
        "R": R,
        "metric": metric,
        "solver": solver,
        "primal_lower_bound": primal_lower_bound,
        "dual_upper_bound": dual_upper_bound,
        "absolute_duality_gap": dual_upper_bound - primal_lower_bound,
        "kim_fessler_value": analytical,
        "dual_minus_kim_fessler": dual_upper_bound - analytical,
    }


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--L", type=float, default=1.0)
    parser.add_argument("--R", type=float, default=1.0)
    parser.add_argument("--n", type=int, default=7)
    parser.add_argument("--solver", default="CLARABEL")
    parser.add_argument(
        "--metric",
        choices=("queried", "post_gradient"),
        default="queried",
    )
    parser.add_argument("--verbose", type=int, default=0)
    args = parser.parse_args()
    print(
        json.dumps(
            solve(args.L, args.R, args.n, args.solver, args.metric, args.verbose)
        )
    )


==> anc/fgm_recursive_adversary.py <==
#!/usr/bin/env python3
"""Construct and verify the recursive FGM best-gradient adversary.

This is the executable counterpart of the lower-bound theorem.  The normalized
case L=R=1 is used.  For every N>=7 it returns a correlation matrix for
unit vectors v_0=...=v_4,v_5,...,v_N.  Scaling by 1/sqrt(S_N) and taking

  K_N = conv({0,g_0,...,g_N}),
  f_N(x) = max_{g in K_N} <x,g> - ||g||^2/2

gives a 1-smooth convex function on which all queried FGM gradients have
squared norm 1/S_N.
"""

from __future__ import annotations

import argparse
from math import sqrt

import numpy as np

from fgm_base7_interval_certificate import certificate
from mpmath import mp


def fgm_coefficients(n: int):
    q = np.zeros(n + 1)
    y = np.zeros(n + 1)
    t = 1.0
    ts = [t]
    qs = [q.copy()]
    for k in range(n):
        old = t
        t = (1 + sqrt(1 + 4 * old * old)) / 2
        ts.append(t)
        ynew = q.copy()
        ynew[k] -= 1
        qnew = ynew + (old - 1) / t * (ynew - y)
        y, q = ynew, qnew
        qs.append(q.copy())
    return np.array(ts), np.array(qs)


def reduced_data(n: int):
    ts, q_offsets = fgm_coefficients(n)
    m = n - 3
    E = np.zeros((n + 1, m))
    E[:5, 0] = 1
    for i in range(5, n + 1):
        E[i, i - 4] = 1
    w = E.T @ ts
    x_coeff = np.array([w + E.T @ q_offsets[i] for i in range(n + 1)])
    grad_index = np.array([0 if i <= 4 else i - 4 for i in range(n + 1)])
    z_coeff = x_coeff.copy()
    z_coeff[np.arange(n + 1), grad_index] -= 1
    return ts, w, x_coeff, z_coeff, grad_index


def base_gram() -> np.ndarray:
    mp.dps = 100
    *_, G, _, _, _, _, _ = certificate(mp)
    return np.array([[float(G[i, j]) for j in range(4)] for i in range(4)])


def construct(n: int):
    if n < 7:
        raise ValueError("The recursive adversary starts at N=7")
    G = base_gram()
    _, _, _, z7, _ = reduced_data(7)
    c = z7[7]
    recursion = []
    for horizon in range(7, n):
        ts_next, _, _, z_next, _ = reduced_data(horizon + 1)
        c_next_direct = z_next[horizon + 1]
        rho = 1 - 1 / ts_next[horizon + 1]
        c_next = np.concatenate([rho * c, [ts_next[horizon + 1] - 1]])
        c_error = np.linalg.norm(c_next - c_next_direct, ord=np.inf)
        C = float(np.sum(c))
        s = float(ts_next[horizon + 1] / C)
        a = sqrt(1 - s * s)
        m = G.shape[0]
        Gnew = np.empty((m + 1, m + 1))
        Gnew[:m, :m] = a * a * G + s * s * np.ones((m, m))
        Gnew[:m, m] = -s
        Gnew[m, :m] = -s
        Gnew[m, m] = 1
        recursion.append({"from": horizon, "rho": rho, "C": C, "s": s, "c_error": c_error})
        G, c = Gnew, c_next
    return G, c, recursion


def verify(n: int):
    G, c, recursion = construct(n)
    ts, w, x_coeff, z_coeff, grad_index = reduced_data(n)
    S = float(ts @ ts)
    margins = []
    for i in range(n + 1):
        ei = np.eye(n - 3)[grad_index[i]]
        margins.append(z_coeff[i] @ G @ ei)  # zero vertex
        for j in range(n + 1):
            ej = np.eye(n - 3)[grad_index[j]]
            margins.append(z_coeff[i] @ G @ (ei - ej))
    margins = np.array(margins)
    eig = np.linalg.eigvalsh((G + G.T) / 2)
    positive = margins[margins > 1e-9]
    lift_parameters_valid = all(0 < row["s"] < 1 for row in recursion)
    return {
        "N": n,
        "dimension": n - 4,
        "S_N": S,
        "tau": 1 / S,
        "diag_error": float(np.max(np.abs(np.diag(G) - 1))),
        "null_error": float(np.linalg.norm(G @ c, ord=np.inf)),
        "radius_error": float(abs(w @ G @ w - S)),
        "minimum_eigenvalue": float(eig[0]),
        "second_eigenvalue": float(eig[1]),
        "minimum_projection_margin": float(np.min(margins)),
        "minimum_strict_margin": float(np.min(positive)) if positive.size else None,
        "final_z_norm_squared": float(z_coeff[n] @ G @ z_coeff[n]),
        "recursion_max_c_error": float(max((r["c_error"] for r in recursion), default=0)),
        "last_s": recursion[-1]["s"] if recursion else None,
        "lift_parameters_valid": lift_parameters_valid,
    }


def assert_valid(result: dict, tol: float = 1e-8) -> None:
    """Turn the numerical replay into an explicit PASS/FAIL smoke test."""
    checks = {
        "unit diagonal": result["diag_error"] <= tol,
        "terminal null relation": result["null_error"] <= tol,
        "initial radius": result["radius_error"] <= tol,
        "positive semidefiniteness": result["minimum_eigenvalue"] >= -tol,
        "one-dimensional Gram kernel": result["second_eigenvalue"] > tol,
        "projection inequalities": result["minimum_projection_margin"] >= -tol,
        "terminal residual": abs(result["final_z_norm_squared"]) <= tol,
        "coefficient recursion": result["recursion_max_c_error"] <= tol,
        "lift parameters": result["lift_parameters_valid"],
    }
    failures = [name for name, passed in checks.items() if not passed]
    if failures:
        raise AssertionError(
            "recursive adversary verification failed: " + ", ".join(failures)
        )


if __name__ == "__main__":
    p = argparse.ArgumentParser()
    p.add_argument("--n", type=int, default=20)
    p.add_argument("--sweep", action="store_true")
    p.add_argument("--tol", type=float, default=1e-8)
    args = p.parse_args()
    if args.sweep:
        for n in range(7, args.n + 1):
            result = verify(n)
            assert_valid(result, args.tol)
            print(result)
    else:
        result = verify(args.n)
        assert_valid(result, args.tol)
        print(result)
    print("PASS")


==> anc/requirements.lock.txt <==
PEPit==0.5.1
cvxpy==1.9.2
numpy==2.3.5
pandas==2.2.3
scipy==1.17.0
scs==3.2.11
clarabel==0.11.1
osqp==1.1.3
highspy==1.15.1
qdldl==0.1.9.post1
sparsediffpy==0.3.0
cvxopt==1.3.3
mpmath==1.3.0

